Billion-scale semi-supervised learning for image classification

This paper presents a study of semi-supervised learning with large convolutional networks. We propose a pipeline, based on a teacher/student paradigm, that leverages a large collection of unlabelled images (up to 1 billion). Our main goal is to improve the performance for a given target architecture, like ResNet-50 or ResNext. We provide an extensive analysis of the success factors of our approach, which leads us to formulate some recommendations to produce high-accuracy models for image classification with semi-supervised learning. As a result, our approach brings important gains to standard architectures for image, video and fine-grained classification. For instance, by leveraging one billion unlabelled images, our learned vanilla ResNet-50 achieves 81.2% top-1 accuracy on the ImageNet benchmark.

==> images/bar_chart_draw.py <==
import numpy as np
import matplotlib.style
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator
from collections import namedtuple

plt.style.use('ggplot')
# plt.axes(aspect=100.0)

def autolabel(rects):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2., 1.005*height,
                '%.2f' % float(height),
                ha='center', va='bottom', fontweight='bold', fontsize='8')

n_groups = 2
index = np.arange(n_groups)
bar_width = 0.10

opacity = 1.0
start_offset = 0.1
group_width = 0.6

# color_set = np.array([[219,151,150], [198,87,135], [114,49,144], [64,28,96]], dtype=float)
color_set = np.array([[248,149,0], [217,87,0], [224,45,0], [202,0,0]], dtype=float)
color_set /= 256.0

ax = plt.subplot(111)

top8k = (75.54, 91.67)
top16k = (75.54, 92.15)
top32k = (74.53, 92.31)
top64k = (72.40, 91.58)

rects1 = ax.bar(index*group_width + start_offset, top8k, bar_width,
                alpha=opacity, color=color_set[0], edgecolor='white',
                label='YFCC subset size = 8M')

rects2 = ax.bar(index*group_width + start_offset + bar_width, top16k, bar_width,
                alpha=opacity, color=color_set[1], edgecolor='white',
                label='YFCC subset size = 16M')

rects3 = ax.bar(index*group_width + start_offset + 2*bar_width, top32k, bar_width,
                alpha=opacity, color=color_set[2], edgecolor='white',
                label='YFCC subset size = 32M')

rects4 = ax.bar(index*group_width + start_offset + 3*bar_width, top64k, bar_width,
                alpha=opacity, color=color_set[3], edgecolor='white',
                label='YFCC subset size = 64M')

autolabel(rects1)
autolabel(rects2)
autolabel(rects3)
autolabel(rects4)

ax.set_ylim(60, 100)
# ax.set_xlabel('Top-1 and Top-5 accuracies on ImageNet', fontweight='bold')
ax.set_ylabel('ImageNet1K Accuracy (in %)', fontweight='bold')
ax.set_title('Pretrained model: ResNet-50', fontweight='bold')
ax.set_xticks(index*group_width + start_offset + bar_width*1.5)
ax.set_xticklabels(('Top-1 Accuracy', 'Top-5 Accuracy'), fontweight='bold')
ax.legend(loc='upper left', fontsize='12')

# plt.show()
plt.savefig('resnet_50_pretrain_yfcc.pdf', bbox_inches='tight')
plt.close()

ax = plt.subplot(111)

top8k = (76.90, 92.52)
top16k = (77.36, 92.91)
top32k = (76.96, 93.18)
top64k = (75.19, 92.93)

rects1 = ax.bar(index*group_width + start_offset, top8k, bar_width,
                alpha=opacity, color=color_set[0], edgecolor='white',
                label='YFCC subset size = 8M')

rects2 = ax.bar(index*group_width + start_offset + bar_width, top16k, bar_width,
                alpha=opacity, color=color_set[1], edgecolor='white',
                label='YFCC subset size = 16M')

rects3 = ax.bar(index*group_width + start_offset + 2*bar_width, top32k, bar_width,
                alpha=opacity, color=color_set[2], edgecolor='white',
                label='YFCC subset size = 32M')

rects4 = ax.bar(index*group_width + start_offset + 3*bar_width, top64k, bar_width,
                alpha=opacity, color=color_set[3], edgecolor='white',
                label='YFCC subset size = 64M')

autolabel(rects1)
autolabel(rects2)
autolabel(rects3)
autolabel(rects4)

ax.set_ylim(60, 100)
# ax.set_xlabel('Top-1 and Top-5 accuracies on ImageNet', fontweight='bold')
ax.set_ylabel('ImageNet1K Accuracy (in %)', fontweight='bold')
ax.set_title('Pretrained model: ResNeXt-32x4d', fontweight='bold')
ax.set_xticks(index*group_width + start_offset + bar_width*1.5)
ax.set_xticklabels(('Top-1 Accuracy', 'Top-5 Accuracy'), fontweight='bold')
ax.legend(loc='upper left', fontsize='12')

# fig.tight_layout()
# plt.show()
plt.savefig('resnext_32x4d_pretrain_yfcc.pdf', bbox_inches='tight')

==> images/bar_chart_uru.py <==
import numpy as np
import matplotlib.style
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator
from collections import namedtuple

plt.style.use('ggplot')
# plt.axes(aspect=100.0)

def autolabel(rects):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2., 1.005*height,
                '%.2f' % float(height),
                ha='center', va='bottom', fontweight='bold', fontsize='8')

n_groups = 2
index = np.arange(n_groups)
bar_width = 0.10

opacity = 1.0
start_offset = 0.1
group_width = 0.6

# color_set = np.array([[219,151,150], [198,87,135], [114,49,144], [64,28,96]], dtype=float)
color_set = np.array([[248,149,0], [217,87,0], [224,45,0], [202,0,0],[102,0,0]], dtype=float)
color_set /= 256.0

ax = plt.subplot(111)

best_yfcc = (75.54, 92.31)
top8k = (75.69, 90.96)
top16k = (76.91, 91.82)
top32k = (77.27, 92.44)
top64k = (77.45, 92.88)

rects0 = ax.bar(index*group_width + start_offset, best_yfcc, bar_width,
                alpha=opacity, color=color_set[0], edgecolor='white',
                label='YFCC best performance')

rects1 = ax.bar(index*group_width + start_offset + bar_width, top8k, bar_width,
                alpha=opacity, color=color_set[1], edgecolor='white',
                label='IG subset size = 8M')

rects2 = ax.bar(index*group_width + start_offset + 2*bar_width, top16k, bar_width,
                alpha=opacity, color=color_set[2], edgecolor='white',
                label='IG subset size = 16M')

rects3 = ax.bar(index*group_width + start_offset + 3*bar_width, top32k, bar_width,
                alpha=opacity, color=color_set[3], edgecolor='white',
                label='IG subset size = 32M')

rects4 = ax.bar(index*group_width + start_offset + 4*bar_width, top64k, bar_width,
                alpha=opacity, color=color_set[4], edgecolor='white',
                label='IG subset size = 64M')

autolabel(rects0)
autolabel(rects1)
autolabel(rects2)
autolabel(rects3)
autolabel(rects4)

ax.set_ylim(60, 100)
# ax.set_xlabel('Top-1 and Top-5 accuracies on ImageNet', fontweight='bold')
ax.set_ylabel('ImageNet1K Accuracy (in %)', fontweight='bold')
ax.set_title('Pretrained model: ResNet-50', fontweight='bold')
ax.set_xticks(index*group_width + start_offset + bar_width*2.0)
ax.set_xticklabels(('Top-1 Accuracy', 'Top-5 Accuracy'), fontweight='bold')
ax.legend(loc='upper left', fontsize='12')

# plt.show()
plt.savefig('resnet_50_pretrain_uru.pdf', bbox_inches='tight')
plt.close()

ax = plt.subplot(111)

best_yfcc = (77.36, 93.18)
top8k = (77.91, 92.05)
top16k = (79.28, 92.96)
top32k = (79.87, 93.60)
top64k = (80.39, 94.25)

rects0 = ax.bar(index*group_width + start_offset, best_yfcc, bar_width,
                alpha=opacity, color=color_set[0], edgecolor='white',
                label='YFCC best performance')

rects1 = ax.bar(index*group_width + start_offset + bar_width, top8k, bar_width,
                alpha=opacity, color=color_set[1], edgecolor='white',
                label='IG subset size = 8M')

rects2 = ax.bar(index*group_width + start_offset + 2*bar_width, top16k, bar_width,
                alpha=opacity, color=color_set[2], edgecolor='white',
                label='IG subset size = 16M')

rects3 = ax.bar(index*group_width + start_offset + 3*bar_width, top32k, bar_width,
                alpha=opacity, color=color_set[3], edgecolor='white',
                label='IG subset size = 32M')

rects4 = ax.bar(index*group_width + start_offset + 4*bar_width, top64k, bar_width,
                alpha=opacity, color=color_set[4], edgecolor='white',
                label='IG subset size = 64M')

autolabel(rects0)
autolabel(rects1)
autolabel(rects2)
autolabel(rects3)
autolabel(rects4)

ax.set_ylim(60, 100)
# ax.set_xlabel('Top-1 and Top-5 accuracies on ImageNet', fontweight='bold')
ax.set_ylabel('ImageNet1K Accuracy (in %)', fontweight='bold')
ax.set_title('Pretrained model: ResNeXt-32x4d', fontweight='bold')
ax.set_xticks(index*group_width + start_offset + bar_width*2.0)
ax.set_xticklabels(('Top-1 Accuracy', 'Top-5 Accuracy'), fontweight='bold')
ax.legend(loc='upper left', fontsize='12')

# fig.tight_layout()
# plt.show()
plt.savefig('resnext_32x4d_pretrain_uru.pdf', bbox_inches='tight')

==> images/plot_bird_draw.py <==
import numpy as np
import matplotlib.style
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator
from collections import namedtuple

plt.style.use('ggplot')
color_set = np.array([[234,67,53], [251,188,5], [66,133,244], [52,168,83]], dtype=float)
color_set /= 256.0

xlabel = [8e6, 16e6, 32e6, 64e6]
# pre_train_top1_resnet_50 = np.array([75.54, 75.54, 74.53, 72.40])
# pre_train_top5_resnet_50 = np.array([91.67, 92.15, 92.31, 91.58])

# pre_train_top1_resnext_32x4d = np.array([76.90, 77.36, 76.96, 75.19])
# pre_train_top5_resnext_32x4d = np.array([92.52, 92.91, 93.18, 92.93])

finetune_full_top1_resnet_50 = np.array([81.86, 82.19, 80.86, 80.23])
finetune_full_top5_resnet_50 = np.array([96.30, 96.70, 96.23, 96.53])

finetune_full_top1_resnext_32x4d = np.array([83.31, 84.19, 84.00, 83.64])
finetune_full_top5_resnext_32x4d = np.array([96.70, 96.99, 97.09, 96.91])

finetune_last_top1_resnet_50 = [72.24, 74.58, 74.88, 75.13]
finetune_last_top5_resnet_50 = [92.94, 93.89, 94.26, 94.43]

finetune_last_top1_resnext_32x4d = [72.85, 76.44, 77.91, 77.03]
finetune_last_top5_resnext_32x4d = [93.20, 94.35, 95.19, 95.04]

distillation_resnet_50 = 77.23

fig, ax = plt.subplots()

labels = []
# plt.semilogx(xlabel, pre_train_top1_resnet_50, color=color_set[0], marker='.')
# labels.append('Pretrained')

plt.semilogx(xlabel, np.ones(len(xlabel))*80.21, color=color_set[1], linestyle='--')
labels.append('Baseline')

plt.semilogx(xlabel, finetune_last_top1_resnet_50, color=color_set[2], marker='.')
labels.append('Finetune (last)')

plt.semilogx(xlabel, finetune_full_top1_resnet_50, color=color_set[3], marker='.')
labels.append('Finetune (full)')

ax.set_ylabel('CUB2011 Top-1 Accuracy (in %)', fontweight='bold')
ax.set_title('Pretrained model: ResNet-50', fontweight='bold')
ax.set_xlabel('Size of pretraining dataset', fontweight='bold')
plt.minorticks_off()
ax.set_xticks(xlabel)
ax.set_xticklabels(('8M', '16M', '32M', '64M'))

plt.legend(labels)
# plt.show()
plt.savefig('resnet_50_finetune_bird.pdf', bbox_inches='tight')
plt.close()

fig, ax = plt.subplots()

labels = []
# plt.semilogx(xlabel, pre_train_top1_resnext_32x4d, color=color_set[0], marker='.')
# labels.append('Pretrained')

plt.semilogx(xlabel, np.ones(len(xlabel))*81.56, color=color_set[1], linestyle='--')
labels.append('Baseline')

# plt.plot(xlabel[:-1], np.ones(len(xlabel)-1)*81.19, color=color_set[1], linestyle='-.')
# labels.append('Finetune (full) IG-1B pretrain [6]')

plt.semilogx(xlabel, finetune_last_top1_resnext_32x4d, color=color_set[2], marker='.')
labels.append('Finetune (last)')

plt.semilogx(xlabel, finetune_full_top1_resnext_32x4d, color=color_set[3], marker='.')
labels.append('Finetune (full)')

ax.set_ylabel('CUB2011 Top-1 Accuracy (in %)', fontweight='bold')
ax.set_title('Pretrained model: ResNeXt-32x4d', fontweight='bold')
ax.set_xlabel('Size of pretraining dataset', fontweight='bold')
plt.minorticks_off()
ax.set_xticks(xlabel)
ax.set_xticklabels(('8M', '16M', '32M', '64M'))

plt.legend(labels)
# plt.show()
plt.savefig('resnext_32x4d_finetune_bird.pdf', bbox_inches='tight')
plt.close()


# plt.plot(xlabel[-1], 80.57, color=color_set[3], marker='.')
# plt.plot(xlabel[-1], )

==> images/plot_chart_draw.py <==
import numpy as np
import matplotlib.style
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator
from collections import namedtuple

plt.style.use('ggplot')
color_set = np.array([[234,67,53], [251,188,5], [66,133,244], [52,168,83]], dtype=float)
color_set /= 256.0

xlabel = [8e6, 16e6, 32e6, 64e6, 1e9]
pre_train_top1_resnet_50 = np.array([75.54, 75.54, 74.53, 72.40])
pre_train_top5_resnet_50 = np.array([91.67, 92.15, 92.31, 91.58])

pre_train_top1_resnext_32x4d = np.array([76.90, 77.36, 76.96, 75.19])
pre_train_top5_resnext_32x4d = np.array([92.52, 92.91, 93.18, 92.93])

finetune_full_top1_resnet_50 = np.array([79.37, 78.50, 78.81, 78.14])
finetune_full_top5_resnet_50 = np.array([94.68, 94.48, 94.64, 94.41])

finetune_full_top1_resnext_32x4d = np.array([80.69, 80.65, 80.46, 80.08])
finetune_full_top5_resnext_32x4d = np.array([95.46, 95.47, 95.40, 95.33])

finetune_last_top1_resnet_50 = [77.54, 77.55, 77.01, 76.06]
finetune_last_top5_resnet_50 = [93.72, 94.03, 93.86, 93.51]

finetune_last_top1_resnext_32x4d = [78.72, 79.12, 78.83, 78.18]
finetune_last_top5_resnext_32x4d = [94.47, 94.69, 94.67, 94.46]

distillation_resnet_50 = 77.23

fig, ax = plt.subplots()

labels = []
plt.semilogx(xlabel[:-1], pre_train_top1_resnet_50, color=color_set[0], marker='.')
labels.append('Pretrained')

plt.semilogx(xlabel[:-1], np.ones(len(xlabel)-1)*76.16, color=color_set[1], linestyle='--')
labels.append('Baseline')

plt.semilogx(xlabel[:-1], finetune_last_top1_resnet_50, color=color_set[2], marker='.')
labels.append('Finetune (feat)')

plt.semilogx(xlabel[:-1], finetune_full_top1_resnet_50, color=color_set[3], marker='.')
labels.append('Finetune (full)')

ax.set_ylabel('ImageNet1K Top-1 Accuracy (in %)', fontweight='bold')
ax.set_title('Pretrained model: ResNet-50', fontweight='bold')
ax.set_xlabel('Size of pretraining dataset', fontweight='bold')
plt.minorticks_off()
ax.set_xticks(xlabel[:-1])
ax.set_xticklabels(('8M', '16M', '32M', '64M'))

plt.legend(labels)
# plt.show()
plt.savefig('resnet_50_finetune_yfcc.pdf', bbox_inches='tight')
plt.close()

fig, ax = plt.subplots()

labels = []
plt.semilogx(xlabel[:-1], pre_train_top1_resnext_32x4d, color=color_set[0], marker='.')
labels.append('Pretrained')

plt.semilogx(xlabel[:-1], np.ones(len(xlabel)-1)*78.90, color=color_set[1], linestyle='--')
labels.append('Baseline')

# plt.plot(xlabel[:-1], np.ones(len(xlabel)-1)*81.19, color=color_set[1], linestyle='-.')
# labels.append('Finetune (full) IG-1B pretrain [6]')

plt.semilogx(xlabel[:-1], finetune_last_top1_resnext_32x4d, color=color_set[2], marker='.')
labels.append('Finetune (feat)')

plt.semilogx(xlabel[:-1], finetune_full_top1_resnext_32x4d, color=color_set[3], marker='.')
labels.append('Finetune (full)')

ax.set_ylabel('ImageNet1K Top-1 Accuracy (in %)', fontweight='bold')
ax.set_title('Pretrained model: ResNeXt-32x4d', fontweight='bold')
ax.set_xlabel('Size of pretraining dataset', fontweight='bold')
plt.minorticks_off()
ax.set_xticks(xlabel[:-1])
ax.set_xticklabels(('8M', '16M', '32M', '64M'))

plt.legend(labels)
# plt.show()
plt.savefig('resnext_32x4d_finetune_yfcc.pdf', bbox_inches='tight')
plt.close()


# plt.plot(xlabel[-1], 80.57, color=color_set[3], marker='.')
# plt.plot(xlabel[-1], )

==> images/plot_chart_uru.py <==
import numpy as np
import matplotlib.style
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator
from collections import namedtuple

plt.style.use('ggplot')
color_set = np.array([[234,67,53], [251,188,5], [66,133,244], [52,168,83]], dtype=float)
color_set /= 256.0

xlabel = [8e6, 16e6, 32e6, 64e6, 1e9]
# pre_train_top1_resnet_50 = np.array([75.54, 75.54, 74.53, 72.40])
# pre_train_top5_resnet_50 = np.array([91.67, 92.15, 92.31, 91.58])

# pre_train_top1_resnext_32x4d = np.array([76.90, 77.36, 76.96, 75.19])
# pre_train_top5_resnext_32x4d = np.array([92.52, 92.91, 93.18, 92.93])

finetune_full_top1_resnet_50 = np.array([79.37, 78.50, 78.81, 78.14])
finetune_full_top5_resnet_50 = np.array([94.68, 94.48, 94.64, 94.41])

finetune_full_top1_resnext_32x4d = np.array([80.69, 80.65, 80.46, 80.08])
finetune_full_top5_resnext_32x4d = np.array([95.46, 95.47, 95.40, 95.33])

finetune_last_top1_resnet_50 = [77.54, 77.55, 77.01, 76.06]
finetune_last_top5_resnet_50 = [93.72, 94.03, 93.86, 93.51]

finetune_last_top1_resnext_32x4d = [78.72, 79.12, 78.83, 78.18]
finetune_last_top5_resnext_32x4d = [94.47, 94.69, 94.67, 94.46]


finetune_full_top1_resnet_50_uru = np.array([80.68, 81.15, 81.02, 81.01])
finetune_full_top5_resnet_50_uru = np.array([95.37, 95.62, 95.71, 95.68])

finetune_full_top1_resnext_32x4d_uru = np.array([82.62, 83.08, 83.23, 83.28])
finetune_full_top5_resnext_32x4d_uru = np.array([96.36, 96.57, 96.65, 96.73])

finetune_last_top1_resnet_50_uru = [79.03, 79.98, 80.16, 80.20]
finetune_last_top5_resnet_50_uru = [94.60, 95.04, 95.24, 95.29]

finetune_last_top1_resnext_32x4d_uru = [80.03, 80.51, 79.82, 79.89]
finetune_last_top5_resnext_32x4d_uru = [94.88, 95.20, 95.07, 95.29]

distillation_resnet_50 = 77.23

fig, ax = plt.subplots()

labels = []
plt.semilogx(xlabel[:-1], finetune_last_top1_resnet_50, color=color_set[0], marker='.')
labels.append('YFCC finetune (feat)')

plt.semilogx(xlabel[:-1], finetune_full_top1_resnet_50, color=color_set[1], marker='.')
labels.append('YFCC finetune (full)')

plt.semilogx(xlabel[:-1], finetune_last_top1_resnet_50_uru, color=color_set[2], marker='.')
labels.append('IG Finetune (feat)')

plt.semilogx(xlabel[:-1], finetune_full_top1_resnet_50_uru, color=color_set[3], marker='.')
labels.append('IG Finetune (full)')

plt.semilogx(xlabel[:-1], np.ones(len(xlabel)-1)*78.40, color='black', linestyle='--')
labels.append('Mahajan et al.')

ax.set_ylabel('ImageNet1K Top-1 Accuracy (in %)', fontweight='bold')
ax.set_title('Pretrained model: ResNet-50', fontweight='bold')
ax.set_xlabel('Size of pretraining dataset', fontweight='bold')
plt.minorticks_off()
ax.set_xticks(xlabel[:-1])
ax.set_xticklabels(('8M', '16M', '32M', '64M'))

plt.legend(labels, fontsize='9')
# plt.show()
plt.savefig('resnet_50_finetune_uru.pdf', bbox_inches='tight')
plt.close()

fig, ax = plt.subplots()

labels = []
plt.semilogx(xlabel[:-1], finetune_last_top1_resnext_32x4d, color=color_set[0], marker='.')
labels.append('YFCC finetune (feat)')

plt.semilogx(xlabel[:-1], finetune_full_top1_resnext_32x4d, color=color_set[1], marker='.')
labels.append('YFCC finetune (full)')

plt.semilogx(xlabel[:-1], finetune_last_top1_resnext_32x4d_uru, color=color_set[2], marker='.')
labels.append('IG Finetune (feat)')

plt.semilogx(xlabel[:-1], finetune_full_top1_resnext_32x4d_uru, color=color_set[3], marker='.')
labels.append('IG Finetune (full)')

plt.semilogx(xlabel[:-1], np.ones(len(xlabel)-1)*78.40, color='black', linestyle='--')
labels.append('Mahajan et al.')


ax.set_ylabel('ImageNet1K Top-1 Accuracy (in %)', fontweight='bold')
ax.set_title('Pretrained model: ResNeXt-32x4d', fontweight='bold')
ax.set_xlabel('Size of pretraining dataset', fontweight='bold')
plt.minorticks_off()
ax.set_xticks(xlabel[:-1])
ax.set_xticklabels(('8M', '16M', '32M', '64M'))

plt.legend(labels, fontsize='9', loc='upper right', bbox_to_anchor=(1.0, 0.9))
# plt.show()
plt.savefig('resnext_32x4d_finetune_uru.pdf', bbox_inches='tight')
plt.close()


# plt.plot(xlabel[-1], 80.57, color=color_set[3], marker='.')
# plt.plot(xlabel[-1], )
